Detecting a Route Flip Is Easier Than Knowing Whether to Fix It: Causal Route-Mediated Damage in Quantized Mixture-of-Experts

Top-k Mixture-of-Experts (MoE) routing is discontinuous, so a deployment-motivated numerical disturbance -- simulated 4-bit KV-cache quantization read by a protected BF16 gate -- pushes tokens across decision boundaries and flips which experts fire. This paper proposes no new mitigation; it supplies a causal apparatus, empirical findings, and a detection-limit result. A four-run apparatus prices the route-mediated fraction (RMF) of quantization damage, a token-level attribution decomposes it by mechanism, and pre-registered probes carry the findings across three architectures. On OLMoE-1B-7B at 4-bit KV (pilot), about a third of the damage is routing-mediated: RMF ~ 0.31 (discovery 0.31 [0.20, 0.41]; process-replicated mean 0.313 +/- 0.020; pre-registered re-execution 0.231). The deployable router margin detects that a flip occurred (AUC 0.772) but cannot tell a harmful flip from a helpful one (at chance): among the tested local, inference-observable router statistics we find no predictor of a flip's loss sign above chance -- an empirical benefit-detection barrier bounding selective repair restricted to this feature family. The signed-flip tax and sign-inseparability carry cross-model; the clean-reference remedy's payout is architecture-modulated; a controlled same-checkpoint flag-swap re-scopes the gate's normalization convention to a damage-magnitude moderator, not a route-recoverability mechanism. A real int4 KV kernel yields a fraction compatible with the fake-quant dose curve but underpowered (95% CI [-0.111, 0.394] includes zero) -- ruling out gross disagreement, not an independent replication. Hypotheses, thresholds, and evaluations were pre-registered before measurement, with misses reported; a pre-registered held-out read replicates the partition and the near-cancelling tax out of sample, while the strict impossibility exclusion narrowly misses.

==> anc/HASH_MANIFEST.txt <==
ca1bfea8851109a637d23e0e854ddd34e1879428931d1943c326b1030ed75e1d  prereg_keys/P1_jump_removable.txt
767607767a60a9f9799c8dfbd548ca8a0a8a4fbb4bab62c8bdd399af304bc569  prereg_keys/P2_kl_alignment_wa_not_kv.txt
87f5a5d0614d691c55ed52e2dd98ad589775d244a3fb682e35ceb925531d164d  prereg_keys/P3_vanishing_boundary_rmf0.txt
36b6ffe9000aef94c31012460ad49ccda601122fc64cfc27721b675a39edafbe  prereg_keys/P4_twin_gate.txt
c980e54812abd4bb3ee75554e17366459ee77378f8b665240a0be74d52d3c45c  prereg_keys/P5_window_cusum_bound.txt
acafe02168943b5101b4b32ef8c5190846805e197a36d73ece5d44c4908b6b4c  prereg_keys/P8_crossover_generality.txt


==> anc/PREREG_REGISTRY.md <==
# Pre-registration Registry — RoutingState v1 (anc/)

One row per pre-registration. The chain has exactly two tiers — **six snapshot-verified structural keys + five git-notarized registrations** — verified two ways, both public:

- **§2 — six structural forward predictions (P1, P2, P3, P4, P5, P8)** ship as verbatim key snapshots in `prereg_keys/`; each row's SHA-256 is the content hash of its snapshot and is checkable with `cd anc && sha256sum -c HASH_MANIFEST.txt`.
- **§3 — five arm pre-registrations (P7/DEEPSEEK, G-9, T-d, ORC, and the G-10 re-hash supersession)** are **git-notarized**: each was hash-recorded at a timestamped registration commit *before* the measurement it governs, and its full SHA-256 is recorded verbatim inside its own decision document. The decision documents are internal working records and do not ship (see the inclusion boundary in `VERIFICATION.md`); the registration hash + commit are the public, non-forgeable anchor. Where the arm's decision doc is byte-unchanged since registration, its whole-file SHA-256 still equals the registered hash (noted per row); where it was later edited (non-semantically), the registered pre-image is fixed by the commit, not re-derivable from the current file — stated honestly rather than reconstructed.

Misses are mandatory content: an all-green registry is a red flag. Public verification of the structural chain: `cd anc && sha256sum -c HASH_MANIFEST.txt`.

## §2 live forward predictions (structural registry P1–P5, P8 — snapshot-verified)
| Key file | SHA-256 (prefix) | Registered prediction (one line) | Status |
|---|---|---|---|
| `prereg_keys/P1_jump_removable.txt` | `ca1bfea8` | jump-removable share ≈0.998×RMF for any jump-eliminating mechanism | live |
| `prereg_keys/P2_kl_alignment_wa_not_kv.txt` | `76760776` | KL-alignment (EAQuant-class) repairs static W/A, not KV | live |
| `prereg_keys/P3_vanishing_boundary_rmf0.txt` | `87f5a5d0` | vanishing-boundary models exhibit RMF ≈ weight-jitter ≈ 0 under KV | live |
| `prereg_keys/P4_twin_gate.txt` | `36b6ffe9` | twin-gate (T77) outcome | live |
| `prereg_keys/P5_window_cusum_bound.txt` | `c980e548` | window/CUSUM residual-detection bound | live |
| `prereg_keys/P8_crossover_generality.txt` | `acafe021` | 2nd-architecture peak-and-plateau route share (peak ≤~0.6, decline at catastrophic dose) | live |

## §3 settled / provisional arm pre-registrations (git-notarized)
| Prereg | Registered SHA-256 | Notarization (commit · UTC) | Outcome | Detail |
|---|---|---|---|---|
| P7 gate-renormalization lever (`PREREG_DEEPSEEK`) | `855bab3b` | `a1a2c1c` · 2026-07-12 13:38Z (whole-file match) | **SETTLED-SUPPORTED** | DeepSeek@384 recovery 0.456 [0.246,0.597]; three-model table (OLMoE +0.231 / DeepSeek 0.456 / Qwen3 0.021, all N=384) |
| Aggressive-regime ceiling (G-9, `PREREG_G9`) | `c621e642` | `3ae63b5` · 2026-07-11 22:50Z (whole-file match) | **HIT + strict-monotone MISS** | route share ~doubles 0.33→0.57 bounded ≈0.55; **MISS (M5): strict monotonicity falsified at 11×** (channel crossover) |
| T-d Law-3 cross-model (`PREREG_TD`) | `494ac269` (full in `PREREG_TD.md`) | `fa5d3a7` · 2026-07-12 18:45Z (git-notarized; pre-image fixed by commit) | N=96 provisional (all 3 read-outs Tier-1) | RO1 tax carries / RO2 sign not local / RO3 oracle≡random; **T-d@384 headline pending** |
| ORC OLMoE oracle-vs-random control (`PREREG_ORC`) | `b3a94269` (recorded in-doc) | `a971a57` · 2026-07-12 20:39Z (git-notarized; pre-image fixed by commit) | **HIT — Tier-CONTRAST (settled)** | OLMoE oracle ≡ random: advantage +0.4% [−1.8,+2.8], CI incl 0 (as predicted); strong impossibility holds OLMoE / fails DeepSeek |

## Misses / supersessions (mandatory — an all-green registry is a red flag)
Consolidated equal-prominence record of pre-registered predictions whose strict form was falsified or whose criterion was not met (record-don't-fold, F4, zero-retraction). Rows M1–M5 are the canonical miss set.

| # | Arm / prediction | Prereg (hash) | Predicted | Landed | Verdict |
|---|---|---|---|---|---|
| M1 | T79 damage mechanism | `PREREG_T79_KEY` (526972e) | kernel-level route-hold failure | **out-of-memory**, not a kernel fault — diagnosis corrected | correction recorded as measured |
| M2 | G-1 selective smoothing splits harmful/beneficial | `PREREG_V1PLUS_ARMS` (47c138cd) | Δ_selective separates from uniform-≈0 | **F** — CI includes 0, no separation | miss; valid P6 datapoint |
| M3 | G-4 prefix-hold literal criterion | `PREREG_V1PLUS_ARMS` (47c138cd) | route-hold on [base\|base] recovers | **F** — prefix-hold strongly negative | miss (literal criterion) |
| M4 | P3 dose-direction | `C9_PREDICTIONS` v1→V2 (d5f37d05→9cafa49b) | predicted directional sign | **reversed** — wrong directional prediction | recorded as measured (V2 §7) |
| M5 | G-9 strict-monotone share-vs-dose | `PREREG_G9` (c621e642) | share monotonically non-decreasing in dose | strict-monotone **FALSIFIED** — declines to 0.54 at 11× (paired diff +0.0363 [+0.0105,+0.0604], same 96 seq) | miss on strict form; dose-growth substance confirmed (channel crossover) |

**Supersessions.** G-10 prereg re-hash: `5f9f6077 → 6cd31abe` (protocol pinning + 64-experts constant fix; zero results in existence at re-hash — clean re-registration, notarized `4b289ea` · 2026-07-12 17:17Z).

**Adjacent hedged / null landings (recorded for symmetry, not strict misses).** T4 g6c cross-model recovery — nested 4× extension did not reproduce the N=96 point (0.021 [−0.084,+0.116], CI incl. 0) → HEDGED. T2 tax bound — narrow miss on the harmful-normalized reading (10.7%); bounded form ships.


==> anc/VERIFICATION.md <==
# Verification — how to check the pre-registration chain (anc/)

One page. These ancillary files ship with the arXiv source and share the paper's submission timestamp and version history.

## Procedure (one command + two reads)
1. **Hashes:** `cd anc && sha256sum -c HASH_MANIFEST.txt` → every structural key (P1–P5, P8) must report `OK`.
2. **Registry:** open `PREREG_REGISTRY.md`; each §2 row's SHA-256 matches a `prereg_keys/` file; each §3 arm row states its registered SHA-256 and the timestamped registration commit that notarizes it; the Misses/supersessions table (M1–M5) records the falsified predictions beside the hits.
3. **Timeline:** the key's content hash + the arXiv submission timestamp together prove the key existed **before** submission.

## Two-tier chain (what each row's hash means)
The chain has exactly two tiers: **six snapshot-verified structural keys** and **five git-notarized registrations**.
- **§2 — six structural keys (P1, P2, P3, P4, P5, P8)** ship as verbatim snapshots in `prereg_keys/`; their hashes are checkable directly with `sha256sum -c`.
- **§3 — five arm pre-registrations (P7/DEEPSEEK, G-9, T-d, ORC, and the G-10 re-hash supersession)** are **git-notarized**: each was hash-recorded at a timestamped registration commit before the measurement it governs, and its full SHA-256 is recorded verbatim in its own decision document. Those decision documents are internal working records and do not ship (see the inclusion boundary below); the registration hash + commit are the public anchor. Where an arm's doc is byte-unchanged, its whole-file hash still equals the registered value (noted per row); where it was later edited non-semantically, the registered pre-image is fixed by the commit, not re-derived from the current file — stated honestly rather than reconstructed.

## Timestamp honesty (mandatory wording)
The arXiv submission timestamp proves only that every key in `prereg_keys/` existed **before** submission — it is an external, non-forgeable *upper bound* on registration time. It does **not**, by itself, prove any key predates the specific measurement it governs; that ordering comes from the internal notarization record (git history + operator ledger), which is locally maintained. We state both honestly: arXiv fixes the "before submission" fact publicly; the "before its settling measurement" fact for each settled prediction (e.g. P7) rests on the internal commit chain, which we describe rather than overclaim. (For P7 specifically: the mechanism was distilled from the Qwen3 null and registered before its *settling* DeepSeek measurement; the OLMoE and Qwen3 rows predate it — the Qwen3 null motivated it.)

## Inclusion boundary
- **IN:** prereg key snapshots (P1–P5, P8), criteria bands, branch definitions, the registry (incl. the miss set), the hash manifest.
- **OUT (the war room does not ship):** operator notes/appendices, wording matrices, rebuttal playbook, all internal decision documents.
- **HARD LINE:** zero test-split identifying information anywhere in `anc/`.

## Pointer
The verification kit (`verification_kit/`, PolyForm Noncommercial License 1.0.0) reproduces the canonical partition (four-run harness + OLMoE worked example); it is a separate release unit. This `anc/` chain is the pre-registration record; the kit is the instrument.


==> anc/prereg_keys/P1_jump_removable.txt <==
P1: jump-removable share ≈ 0.998×RMF for any jump-eliminating mechanism

==> anc/prereg_keys/P2_kl_alignment_wa_not_kv.txt <==
P2: KL-alignment calibration (EAQuant-class) repairs static W/A, not KV

==> anc/prereg_keys/P3_vanishing_boundary_rmf0.txt <==
P3: vanishing-boundary trained models (SoftMoE/ReMoE-class) exhibit RMF ≈ weight-jitter share ≈ 0 under KV

==> anc/prereg_keys/P4_twin_gate.txt <==
P4: twin-gate outcome

==> anc/prereg_keys/P5_window_cusum_bound.txt <==
P5: window/CUSUM residual-detection bound

==> anc/prereg_keys/P8_crossover_generality.txt <==
P8: channel-crossover generality — a 2nd MoE architecture under matched-dose sweep shows peak-and-plateau route-mediated share (rising through the practical regime, peak ≤ ~0.6, declining at catastrophic dose as the direct-corruption channel outgrows the route channel)
